Synthesizing Performance Constraints for Evaluating and Improving Code Efficiency

Large Language Models (LLMs) have been increasingly used to optimize code efficiency. Evaluating their effectiveness and further suggesting optimization opportunities often rely on high-quality tests to demonstrate the performance bottlenecks presented in the program. However, existing approaches rely on a limited set of hand-curated inputs or LLM-generated uninteresting length-stressing tests, failing to reveal more nuanced optimization opportunities. We present WEDGE, a framework for generating performance-stressing input given the program under test. WEDGE synthesizes explicit performance-characterizing constraints in the form of branch conditions to partition the programs' execution space into performance-specific regions. When integrated with the coverage-guided fuzzer, reaching different regions introduces explicit rewards for test generation to explore inefficient implementations. Our evaluation shows that WEDGE introduces a significant slowdown compared to the tests in CodeContests and those claimed to be optimized by existing approaches. From the utility perspective, integrating our tests substantially improves the existing code optimization approaches that rely on test-driven execution feedback. We release PERFFORGE, the performance tests generated by WEDGE, to benchmark future approaches for efficient code generation at https://github.com/UChiSeclab/perfforge.

==> listings/633_A_direct_prompting_gen.py <==
def generate_tests(output_directory):
	test_cases = [
		# Minimum edge case
		(1, 1, 1),
		
		# Simple cases
		(2, 3, 5),
		(3, 3, 6),
		
		# Co-prime (a, b) and larger c
		(17, 19, 100),
		(101, 103, 5000),
		
		# Large c with simple a, b
		(2, 3, 9999),
		
		# Boundary cases
		(50, 50, 10_000),
		(99, 100, 9_900),
		
		# Maximum values
		(100, 100, 10_000),
		
		# Various patterns
		(5, 10, 995),
		(7, 10, 9997),
		(1, 100, 10_000),
		(100, 1, 10_000),
		
		# Co-prime trickiness
		(4, 7, 9999),
		(15, 20, 10_000),
		
		# Just above/below multiples
		(3, 5, 10002),
		(5, 3, 9998),
		
		# Another complex co-prime situation
		(97, 89, 9999),
		
		# Randomized challenging cases
		(37, 41, 10000),
		(6, 9, 9999)
	]
	# write test cases
	...

==> listings/633_A_evalperf_random_gen.py <==
def perf_input_gen(scale: int):
	# Set maximum values for a and b to test edge cases
	a = randint(1, 100)
	b = randint(1, 100)
	
	# Scale c to be large, but within the limit
	# c is chosen to be large to test performance, we still ensure it is within problem constraints
	c = min(max(1, scale), 10000)
	
	return (a, b, c)


==> listings/633_A_evalperf_slow_gen.py <==
def perf_input_gen(scale: int):
    # Assuming scale affects the complexity of the test, but since a and b have a fixed range,
    # we will use maximum values for a and b and scale will just determine c's complexity.
    a = 99
    b = 100
    c = 10_000  # Maximum possible value for c
    return (a, b, c)

==> listings/633_A_solutions_0622_checker_2.cpp <==
// Check if a and b are close and neither is a direct divisor of c
void check_close_values_constraint(int a, int b, int c) {
  if (abs(a - b) <= 5 && c % a != 0 && c % b != 0) {
    cerr << "Warning: close_values_constraint triggered - a and b are close, and neither divides c" << endl;
  }
}

==> listings/633_A_solutions_0622_checkers.cpp <==
// Check if the greatest common divisor of a and b does not divide c
void check_gcd_constraint(int a, int b, int c) {
  if (c % __gcd(a, b) != 0) {
    cerr << "Warning: gcd_constraint triggered - gcd(a, b) does not divide c" << endl;
  }
}

// Check if a and b are close and neither is a direct divisor of c
void check_close_values_constraint(int a, int b, int c) {
  if (abs(a - b) <= 5 && c % a != 0 && c % b != 0) {
    cerr << "Warning: close_values_constraint triggered - a and b are close, and neither divides c" << endl;
  }
}

// Check if c cannot be easily formed by small multiples of a and b
void check_large_iterations_constraint(int a, int b, int c) {
  if (c > 1000 && c > max(a, b) * 10) {
    cerr << "Warning: large_iterations_constraint triggered - c is not easily formed by small multiples of a or b" << endl;
  }
}

==> listings/633_A_solutions_0622_instrumented.cpp <==
#include <bits/stdc++.h>
using namespace std;

// Check if the greatest common divisor of a and b does not divide c
void check_gcd_invariant(int a, int b, int c) {
    if (c % __gcd(a, b) != 0) {
        cerr << "Warning: gcd_invariant triggered - gcd(a, b) does not divide c" << endl;
    }
}

// Check if a and b are close and neither is a direct divisor of c
void check_close_values_invariant(int a, int b, int c) {
    if (abs(a - b) <= 5 && c % a != 0 && c % b != 0) {
        cerr << "Warning: close_values_invariant triggered - a and b are close, and neither divides c" << endl;
    }
}

// Check if c cannot be easily formed by small multiples of a and b
void check_large_iterations_invariant(int a, int b, int c) {
    if (c > 1000 && c > max(a, b) * 10) {
        cerr << "Warning: large_iterations_invariant triggered - c is not easily formed by small multiples of a or b" << endl;
    }
}

int main() {
    int a, b, c, x, y;
    int p, flag = 0;
    scanf("%d %d %d", &a, &b, &c);
    
    // Place the checks after reading inputs, before heavy loops
    check_gcd_invariant(a, b, c);
    check_close_values_invariant(a, b, c);
    check_large_iterations_invariant(a, b, c);
    
    for (x = 0; x <= 10000; x++) {
        for (y = 0; y <= 10000; y++) {
            p = x * a + y * b;
            if (p == c) {
                flag = 1;
                break;
            }
        }
        if (flag == 1) break;
    }
    if (flag == 1)
        printf("Yes");
    else
        printf("No");
    return 0;
}

==> listings/633_A_solutions_0622_simplified.cpp <==
#include <bits/stdc++.h>
int main() {
  int a, b, c, x, y;
  int p, flag = 0;
  scanf("%d %d %d", &a, &b, &c);
  for (x = 0; x <= 10000; x++) {
    for (y = 0; y <= 10000; y++) {
      p = x * a + y * b;
      if (p == c) {
        flag = 1;
        break;
      }
    }
    if (flag == 1) break;
  }
  if (flag == 1)
    printf("Yes");
  else
    printf("No");
  return 0;
}


==> listings/633_A_solutions_0622_wedge_mutator.py <==
def mutate_last_input(buf):
	"""
	Mutate the last input slightly to explore the surrounding input space.
	"""
	parts = buf.decode('utf-8').strip().split()
	a = int(parts[0])
	b = int(parts[1])
	c = int(parts[2])

	# Small mutations to each part
	a = max(1, min(100, a + random.randint(-5, 5)))
	b = max(1, min(100, b + random.randint(-5, 5)))
	c = max(1, c + random.randint(-500, 500))

	# Ensure the mutation leads to potentially challenging inputs
	while abs(a - b) > 5 or c % a == 0 or c % b == 0:
		a = max(1, min(100, a + random.randint(-5, 5)))
		b = max(1, min(100, b + random.randint(-5, 5)))
		c = max(1, c + random.randint(-500, 500))

	return f"{a} {b} {c}"
